Eigenstate phases with finite on-site non-Abelian symmetry

We study the eigenstate phases of disordered spin chains with on-site finite non-Abelian symmetry. We develop a general formalism based on standard group theory to construct local spin Hamiltonians invariant under any on-site symmetry. We then specialize to the case of the simplest non-Abelian group, $S_3$, and numerically study a particular two parameter spin-1 Hamiltonian. We observe a thermal phase and a many-body localized phase with a spontaneous symmetry breaking (SSB) from $S_3$ to $\mathbb{Z}_3$ in our model Hamiltonian. We diagnose these phases using full entanglement distributions and level statistics. We also use a spin-glass diagnostic specialized to detect spontaneous breaking of the $S_3$ symmetry down to $\mathbb{Z}_3$. Our observed phases are consistent with the possibilities outlined by Potter and Vasseur [Phys. Rev. B 94, 224206 (2016)], namely thermal/ ergodic and spin-glass many-body localized (MBL) phases. We also speculate about the nature of an intermediate region between the thermal and MBL+SSB regions where full $S_3$ symmetry exists.

==> plots/code/allsizescutplots.jl <==
using PyPlot
using Dierckx
slope = 1
ea = 1
eth = 0
level = 1
sizes = [7,8,9,10]
scalingsizes = [8,9,10]
markers=["o","s","v","p","h"]
markeredgeclr=["red","orange","green","blue","violet"]

#Scaling coefficients data
#For entanglement scaling
#kappa=0
lambdac0 = 2.35
nu0 = 2.5
b0 = 1/nu0
a0 = 1

#kappa=1
lambdac1 = 2.63
nu1 = 2.5
b1 = 1/nu1
a1 = 1.1

#for ea_emean
#kappa=0
lambdacp0 = 0
bp0 = -0.6
nup0 = 1/bp0
ap0 = 0


#kappa=1
lambdacp1 = lambdac1
nup1 = nu1
bp1 = 1/nup1
ap1 = 0.65


if slope ==1
for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/slope_mean.dat")
    scalingx0 = d[:,1]*L^b0 - lambdac0*L^b0
    scalingx1 = d[:,1]*L^b1 - lambdac1*L^b1

    d[:,1] = d[:,1]./(1.0+d[:,1])


    figure(1)
    xc = d[1,1]:0.001:d[end,1]
    spl = Spline1D(d[:,1],d[:,2])
    tick_params(labelsize=15)    
    plot(d[:,1],d[:,2],markers[i],label="L = $L")
    plot(xc,spl(xc))    


    figure(2)
    spl = Spline1D(d[:,1],d[:,3])
    tick_params(labelsize=15)    
    plot(d[:,1],d[:,3],markers[i],label="L = $L")
    plot(xc,spl(xc))

    if in(L,scalingsizes)
       figure(3)
        tick_params(labelsize=15)           
       plot(scalingx0,d[:,2],markers[i],markerfacecolor = "none",label="L = $L")

       figure(4)
       tick_params(labelsize=15)                  
       plot(scalingx1,d[:,3],markers[i],markerfacecolor = "none",label="L = $L")
    end
     
end

figure(1)
grid("on")
title(L"\kappa=0",fontsize=17)
ylabel(L"\overline{S'(L/4)}",fontsize=17)
#xlabel(L"\lambda",fontsize=17)
xlabel(L"\lambda/(1+\lambda)",fontsize=17)
legend(loc=0,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/slope_mean_kappa0.pdf",bbox_inches="tight")
clf()

figure(2)
grid("on")
title(L"\kappa=1",fontsize=17)
ylabel(L"\overline{S'(L/4)}",fontsize=17)
#xlabel(L"\lambda",fontsize=17)
xlabel(L"\lambda/(1+\lambda)",fontsize=17)
legend(loc=0,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/slope_mean_kappa1.pdf",bbox_inches="tight")
clf()

figure(3)
grid("on")
title(L"\kappa=0, \lambda_c=""$lambdac0, a=0, "L"\nu""=$nu0",fontsize=17)
ylabel(L"\overline{S'(L/4)}/L^a",fontsize=17)
xlabel(L"L^{1/\nu}(\lambda-\lambda_c)",fontsize=17)
legend(loc=0,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/slope_mean_kappa0_scaling.pdf",bbox_inches="tight")
clf()

figure(4)
grid("on")
title(L"\kappa=1, \lambda_c""=$lambdac1, a=0, "L"\nu""=$nu1",fontsize=17)
ylabel(L"\overline{S'(L/4)}/L^a",fontsize=17)
#xlabel(L"\lambda",fontsize=17)
xlabel(L"L^{1/\nu}(\lambda-\lambda_c)",fontsize=17)
legend(loc=0,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/slope_mean_kappa1_scaling.pdf",bbox_inches="tight")
clf()

for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/slope_variance.dat")
    scalingx0 = d[:,1]*L^b0 - lambdac0*L^b0
    scalingx1 = d[:,1]*L^b1 - lambdac1*L^b1
    
#    d[:,2] = sqrt(d[:,2])
#    d[:,3] = sqrt(d[:,3])    
    
    figure(1)
    xc = d[1,1]:0.001:d[end,1]    
    spl = Spline1D(d[:,1],d[:,2])

    tick_params(labelsize=15)    
    plot(d[:,1],d[:,2],markers[i],label="L = $L")
    plot(xc,spl(xc))    



     figure(2)
    spl = Spline1D(d[:,1],d[:,3])
    tick_params(labelsize=15)    
    plot(d[:,1],d[:,3],markers[i],label="L = $L")
    plot(xc,spl(xc))    
#    plot(d[:,1],d[:,3],marker=markers[i],label="L = $L")

    if in(L,scalingsizes)
       figure(3)
       tick_params(labelsize=15)                  
       plot(scalingx0,d[:,2]/L^a0,markers[i],markerfacecolor = "none",label="L = $L")


       figure(4)
       tick_params(labelsize=15)                  
       plot(scalingx1,d[:,3]/L^a1,markers[i],markerfacecolor = "none",label="L = $L")
    end
end


figure(1)
grid("on")
title(L"\kappa=0",fontsize=17 )
ylabel(L"\sigma^2""(S'(L/4))",fontsize=17)
xlabel(L"\lambda",fontsize=17)
legend(loc=0,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/slope_variance_kappa0.pdf",bbox_inches="tight")
clf()


figure(2)
grid("on")
title(L"\kappa=1",fontsize=17)
ylabel(L"\sigma^2""(S'(L/4))",fontsize=17)
xlabel(L"\lambda",fontsize=17)
legend(loc=0,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/slope_variance_kappa1.pdf",bbox_inches="tight")
clf()


figure(3)
grid("on")
title(L"\kappa=0, \lambda_c""=$lambdac0, a=$a0, "L"\nu""=$nu0",fontsize=17)
ylabel(L"\sigma^2(S'(L/4))/L^a",fontsize=17)
xlabel(L"L^{1/\nu}(\lambda-\lambda_c)",fontsize=17)
legend(loc=0,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/slope_variance_kappa0_scaling.pdf",bbox_inches="tight")
clf()

figure(4)
grid("on")
title(L"\kappa=1, \lambda_c""=$lambdac1, a=$a1, "L"\nu""=$nu1",fontsize=17)
ylabel(L"\sigma^2(S'(L/4))/L^a",fontsize=17)
xlabel(L"L^{1/\nu}(\lambda-\lambda_c)",fontsize=17)
legend(loc=0,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/slope_variance_kappa1_scaling.pdf",bbox_inches="tight")
clf()

end #if slope 


if ea == 1
for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/ea_mean.dat")

    xc = d[1,1]:0.001:d[end,1]

    scalingx0 = d[:,1]*L^bp0 - lambdacp0*L^bp0
    scalingx1 = d[:,1]*L^bp1 - lambdacp1*L^bp1
    
    figure(1)
    tick_params(labelsize=15)
    plot(d[:,1],L*d[:,2],markers[i],label="L = $L")
    spl = Spline1D(d[:,1],L*d[:,2])        
    plot(xc,spl(xc))    

    figure(2)
    tick_params(labelsize=15)        
    plot(d[:,1],L*d[:,3],markers[i],label="L = $L")
    spl = Spline1D(d[:,1],L*d[:,3])        
    plot(xc,spl(xc))        

    if in(L,scalingsizes)
       figure(3)
       tick_params(labelsize=15)                  
       plot(scalingx0,d[:,2]/L^(ap0-1.0),markers[i],markerfacecolor = "none",label="L = $L")

       figure(4)
       tick_params(labelsize=15)                  
       plot(scalingx1,d[:,3]/L^(ap1-1.0),markers[i],markerfacecolor = "none",label="L = $L")
    end
end
figure(1)
grid("on")
ylabel(L"\overline{\chi^{SG}_{\mathbb{Z}_3}}",fontsize=17)
xlabel(L"\lambda",fontsize=17)
title(L"\kappa=0",fontsize=17)
legend(loc=2,borderpad=0.2,fontsize=15)
ylim(0,3.0)
tight_layout()
savefig("../figs/ea_mean_Z3_kappa0.pdf",bbox_inches="tight")
clf()

figure(2)
grid("on")
ylabel(L"\overline{\chi^{SG}_{\mathbb{Z}_3}}",fontsize=17)
xlabel(L"\lambda",fontsize=17)
title(L"\kappa=1",fontsize=17)
legend(loc=2,borderpad=0.2,fontsize=15)
ylim(0,3.5)
tight_layout()
savefig("../figs/ea_mean_Z3_kappa1.pdf",bbox_inches="tight")
clf()

figure(3)
grid("on")
ylabel(L"\overline{\chi^{SG}_{\mathbb{Z}_3}}/L^a",fontsize=17)
xlabel(L"L^{1/\nu}(\lambda-\lambda_c)",fontsize=17)
title(L"\kappa=0, \lambda_c""=$lambdacp0, a=$ap0, "L"\nu""=$nup0",fontsize=17)
legend(loc=2,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/ea_mean_Z3_kappa0_scaling.pdf",bbox_inches="tight")
clf()

figure(4)
grid("on")
ylabel(L"\overline{\chi^{SG}_{\mathbb{Z}_3}}/L^a",fontsize=17)
xlabel(L"L^{1/\nu}(\lambda-\lambda_c)",fontsize=17)
title(L"\kappa=1, \lambda_c""=$lambdacp1, a=$ap1, "L"\nu""=$nup1",fontsize=17)
legend(loc=2,borderpad=0.2,fontsize=15)
tight_layout()
savefig("../figs/ea_mean_Z3_kappa1_scaling.pdf",bbox_inches="tight")
clf()





for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/ea_mean.dat")
    xc = d[1,1]:0.001:d[end,1]
    tick_params(labelsize=18)    
    plot(d[:,1],L*d[:,8],markers[i],markerfacecolor = "none",label=L"\kappa=0"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,8])        
    plot(xc,spl(xc),"--")
    
    plot(d[:,1],L*d[:,9],markers[i],label=L"\kappa=1"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,9])        
    plot(xc,spl(xc))        
end
grid("on")
ylabel(L"\overline{\chi^{SG}_{\mathbb{Z}_{2A}}}",fontsize=20)
xlabel(L"\lambda",fontsize=20)
#legend(fontsize=18)
#legend(loc=2,borderpad=0.2)
tight_layout()
savefig("../figs/ea_mean_Z2A.pdf",bbox_inches="tight")
clf()

for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/ea_mean.dat")
    xc = d[1,1]:0.001:d[end,1]
    tick_params(labelsize=18)    
    plot(d[:,1],L*d[:,10],markers[i],markerfacecolor = "none",label=L"\kappa=0"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,10])        
    plot(xc,spl(xc),"--")
    
    plot(d[:,1],L*d[:,11],markers[i],label=L"\kappa=1"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,11])        
    plot(xc,spl(xc))        
end
grid("on")
ylabel(L"\overline{\chi^{SG}_{\mathbb{Z}_{2B}}}",fontsize=20)
xlabel(L"\lambda",fontsize=20)
#legend(fontsize=18)
#legend(loc=2,borderpad=0.2)
tight_layout()
savefig("../figs/ea_mean_Z2B.pdf",bbox_inches="tight")
clf()

for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/ea_mean.dat")
    xc = d[1,1]:0.001:d[end,1]
    tick_params(labelsize=18)    
    plot(d[:,1],L*d[:,12],markers[i],markerfacecolor = "none",label=L"\kappa=0"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,12])        
    plot(xc,spl(xc),"--")    

    plot(d[:,1],L*d[:,13],markers[i],label=L"\kappa=1"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,13])        
    plot(xc,spl(xc))    

end
grid("on")
ylabel(L"\overline{\chi^{SG}_{\mathbb{Z}_{2C}}}",fontsize=20)
xlabel(L"\lambda",fontsize=20)
#legend(fontsize=18)
#legend(loc=2,borderpad=0.2)
tight_layout()
savefig("../figs/ea_mean_Z2C.pdf",bbox_inches="tight")
clf()

for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/ea_mean.dat")
    xc = d[1,1]:0.001:d[end,1]
    tick_params(labelsize=18)    
    plot(d[:,1],L*d[:,14],markers[i],markerfacecolor = "none",label=L"\kappa=0"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,14])        
    plot(xc,spl(xc),"--")    

    plot(d[:,1],L*d[:,15],markers[i],label=L"\kappa=1"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,15])        
    plot(xc,spl(xc))    

end
grid("on")
ylabel(L"\overline{\chi^{SG}_{\{1\}}}",fontsize=20)
xlabel(L"\lambda",fontsize=20)
#legend(fontsize=18)
#legend(loc=2,borderpad=0.2)
tight_layout()
savefig("../figs/ea_mean_1.pdf",bbox_inches="tight")
clf()

for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/ea_mean.dat")
    xc = d[1,1]:0.001:d[end,1]
    tick_params(labelsize=18)    
    plot(d[:,1],L*d[:,2],markers[i],markerfacecolor = "none",label=L"\kappa=0"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,2])        
    plot(xc,spl(xc),"--")    

    plot(d[:,1],L*d[:,3],markers[i],label=L"\kappa=1"", L = $L")
    spl = Spline1D(d[:,1],L*d[:,3])        
    plot(xc,spl(xc))    

end
grid("on")
ylabel(L"\overline{\chi^{SG}_{\mathbb{Z}_3}}",fontsize=20)
xlabel(L"\lambda",fontsize=18)
legend(loc="center left", bbox_to_anchor=(1, 0.5),fontsize=20)
#legend(loc=2,borderpad=0.2)
tight_layout()
savefig("../figs/ea_mean_Z3.pdf",bbox_inches="tight")
clf()


end #if ea ==1


if level == 1
for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/level_mean.dat")
    xaxis = d[:,1]./(1.0+d[:,1])
    yaxis = 0.5*(d[:,2]+d[:,4])
    tick_params(labelsize=15)    
    plot(xaxis,yaxis,markers[i],markerfacecolor = "none",label="L = $L")
end
grid("on")
legend(loc=1,borderpad=0.2,fontsize=15)
ylabel(L"\overline{r}",fontsize=17)
xlabel(L"\lambda/(1+\lambda)",fontsize=16)
title(L"\kappa=0",fontsize=17)
#ylim(0.35,0.55)
#xlabel(L"\Gamma",fontsize=17)
tight_layout()
savefig("../figs/level_kappa0.pdf",bbox_inches="tight")
clf()

for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/level_mean.dat")
    xaxis = d[:,1]./(1.0+d[:,1])
    yaxis = 0.5*(d[:,3]+d[:,5])
    tick_params(labelsize=15)    
    plot(xaxis,yaxis,markers[i],markerfacecolor = "none",label="L = $L")
end

grid("on")
legend(loc=1,borderpad=0.2,fontsize=15)
ylabel(L"\overline{r}",fontsize=17)
xlabel(L"\lambda/(1+\lambda)",fontsize=17)
title(L"\kappa=1",fontsize=17)
#ylim(0.35,0.55)
#xlabel(L"\Gamma",fontsize=17)
tight_layout()
savefig("../figs/level_kappa1.pdf",bbox_inches="tight")
clf()
end #if level ==1



if eth ==1
###############ETH######################################
for i=1:length(sizes)
    L = sizes[i]
    d = readdlm("../cutplots/$L/eth_variance.dat")
#    subplot(212)
    figure(1)
    plot(d[:,1],d[:,2],marker=markers[i],markerfacecolor = "none",label="L = $L")
#    subplot(211)
    figure(2)
    plot(d[:,1],d[:,3],marker=markers[i],markerfacecolor = "none",label="L = $L")    
end

#subplot(212)
figure(1)
grid("on")
title(L"\kappa=0")
ylabel(L"\sigma^2""("L"\Delta_\epsilon"")",fontsize=12)
xlabel(L"\lambda",fontsize=12)
legend(loc=2,borderpad=0.2)
tight_layout()
savefig("../figs/eth_variance_kappa0.pdf")
clf()

#subplot(211)
#figure(2)
grid("on")
title(L"\kappa=1")
ylabel(L"\sigma^2""("L"\Delta_\epsilon"")",fontsize=12)
xlabel(L"\lambda",fontsize=12)
legend(loc=2,borderpad=0.2)
tight_layout()
savefig("../figs/eth_variance_kappa1.pdf")
clf()

end #if eth ==1



==> plots/code/copyfromcluster.sh <==
#!/bin/bash
mkdir -p ../phasedig
mkdir -p ../cutplots/6
mkdir -p ../cutplots/7
mkdir -p ../cutplots/8
mkdir -p ../cutplots/9
mkdir -p ../cutplots/10

#Phase diagram files from micro2
#scp abhi@micro2.physics.sunysb.edu:/home2/abhi/v27_phasedig/output_7/cutplots/* ../phasedig

#Cutplots
#scp abhi@micro5.physics.sunysb.edu:/home5/abhi/v29/output_6/cutplots/* ../cutplots/6/
#scp abhi@micro5.physics.sunysb.edu:/home5/abhi/v29/output_7/cutplots/* ../cutplots/7/
#scp abhi@micro5.physics.sunysb.edu:/home5/abhi/v29/output_8/cutplots/* ../cutplots/8/
#scp abhi@micro9.physics.sunysb.edu:/home9/abhi/v29/output_9/cutplots/* ../cutplots/9/
scp abhi@micro3.physics.sunysb.edu:/home3b/abhi/v29/output_10/cutplots/* ../cutplots/10/

#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_6/cutplots/slope_* ../cutplots/6/
#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_7/cutplots/slope_* ../cutplots/7/
#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_8/cutplots/slope_* ../cutplots/8/
#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_9/cutplots/slope_* ../cutplots/9/
#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_9/cutplots/hist.pdf ../cutplots/9/


==> plots/code/curvecollapse.jl <==
using PyPlot
using Dierckx
slope = 1
ea = 1
eth = 0
level = 1
sizes = [6,7,8,9,10]
markers=["o","s","v","p","h"]
markeredgeclr=["red","orange","green","blue","violet"]

function data_collect(size)
	 slopemean = readdlm("../cutplots/$size/slope_mean.dat")
	 slopevar = readdlm("../cutplots/$size/slope_variance.dat")
	 eamean = readdlm("../cutplots/$size/ea_mean.dat")
	 return slopemean, slopevar, eamean
end

function slopeplots(sizes)
    	 figure(1)
  	 for i = 1:length(sizes)
	       	 S = sizes[i]
	     	 slopemean = readdlm("../cutplots/$S/slope_mean.dat")
		 plot(slopemean[:,1],slopemean[:,2],marker = markers[i],markerfacecolor = "none",label="L = $S")
	 end

    	 figure(2)
  	 for i=1:length(sizes)
		 S = sizes[i]	
	     	 slopemean = readdlm("../cutplots/$S/slope_variance.dat")
		 plot(slopemean[:,1],slopemean[:,2],marker =markers[i],markerfacecolor = "none",label="L = $S")
	 end

    	 figure(3)
  	 for i = 1:length(sizes)
	       	 S = sizes[i]
	     	 slopemean = readdlm("../cutplots/$S/slope_mean.dat")
		 plot(slopemean[:,1],slopemean[:,3],marker = markers[i],markerfacecolor = "none",label="L = $S")
	 end

    	 figure(4)
  	 for i=1:length(sizes)
		 S = sizes[i]	
	     	 slopemean = readdlm("../cutplots/$S/slope_variance.dat")
		 plot(slopemean[:,1],slopemean[:,3],marker =markers[i],markerfacecolor = "none",label="L = $S")
	 end

#	 return figure(1), figure(2), figure(3), figure(4)
	 return figure(3)
end

#=
Good fit for kappa=0:
slopemean: lambdac = 2.53, b = 0.72
slopevar: a = 0.9

Good fit for kappa=1:
slopemean: lambdac = 1.8, b = 1.6
slopevar: a = 0.9
=#
function slopemeanscaling(sizes,kappa,crit,b)
  	 for i=1:length(sizes)
		 S = sizes[i]	
	     	 slopemean = readdlm("../cutplots/$S/slope_mean.dat")
		 xaxis = (slopemean[:,1] - crit)*S^b
#		 xaxis = S^b*slopemean[:,1]./(1.0 + slopemean[:,1]) - crit*S^b/(1+crit)		 
		 yaxis = slopemean[:,(kappa+2)]
#		 plot(xaxis,yaxis,marker=markers[i],markerfacecolor = "none",label="L = $S")
		 plot(xaxis,yaxis,markers[i],markerfacecolor = "none",label="L = $S")
		 grid("on")
#		 xlim(-50,50)
#		 ylim(0.2,0.7)
	 end	 
end

function slopevarscaling(sizes,kappa,crit,b,a)
  	 for i=1:length(sizes)
		 S = sizes[i]	
	     	 slopemean = readdlm("../cutplots/$S/slope_variance.dat")		 
		 xaxis = (slopemean[:,1] - crit)*S^b
#		 xaxis = S^b*slopemean[:,1]./(1.0 + slopemean[:,1]) - crit*S^b/(1+crit)
		 yaxis = sqrt.(slopemean[:,(kappa+2)]/S^a)
#		 yaxis = slopemean[:,(kappa+2)]/S^a
#		 plot(xaxis,yaxis,marker=markers[i],markerfacecolor = "none",label="L = $S")
		 plot(xaxis,yaxis,markers[i],markerfacecolor = "none",label="L = $S")
		 grid("on")
#		 xlim(-50,50)
#		 ylim(0.2,0.7)
	 end	 
end


function eameanscaling(sizes,kappa,crit,b,a)
  	 for i=1:length(sizes)
		 S = sizes[i]	
	     	 eamean = readdlm("../cutplots/$S/ea_mean.dat")
		 xaxis = (eamean[:,1] - crit)*(1.0*S)^b
#		 xaxis = S^b*eamean[:,1]./(1.0 + eamean[:,1]) - crit*S^b/(1+crit)		 
		 yaxis = eamean[:,(kappa+2)]/(1.0*S)^(a-1)
#		 plot(xaxis,yaxis,marker=markers[i],markerfacecolor = "none",label="L = $S")
		 plot(xaxis,yaxis,markers[i],markerfacecolor = "none",label="L = $S")
		 grid("on")
#		 xlim(-50,50)
#		 ylim(0.2,0.7)
	 end	 
end

==> plots/code/makephasedigfigs.jl <==
using PyPlot

#subplot(221)
d = readdlm("../phasedig/slope_mean.dat")
X = reshape(d[:,1],41,41)
Y = reshape(d[:,2],41,41)
Z = reshape(d[:,3],41,41)
tick_params(labelsize=17)
#pcolor(X,Y,Z,cmap="gnuplot")
pcolor(X,Y,Z,cmap="hot")
xlim(0.1,0.9)
ylim(0.0,1.0)
xlabel(L"\lambda/(1+\lambda)",fontsize=20)
ylabel(L"\kappa",fontsize=20)
title(L"\overline{S'(L/4)}}",fontsize=20)
colorbar()
tight_layout()
savefig("../figs/slope_mean_phasedig.pdf",bbox_inches="tight")
clf()

#subplot(222)
d = readdlm("../phasedig/slope_variance.dat")
X = reshape(d[:,1],41,41)
Y = reshape(d[:,2],41,41)
Z = reshape(d[:,3],41,41)
tick_params(labelsize=17)    
#pcolor(X,Y,Z,cmap="gnuplot")
pcolor(X,Y,Z,cmap="hot")
xlim(0.1,0.9)
ylim(0.0,1.0)
xlabel(L"\lambda/(1+\lambda)",fontsize=20)
ylabel(L"\kappa",fontsize=20)
title(L"\sigma^2""(S'(L/4))",fontsize=20)
colorbar()
tight_layout()
savefig("../figs/slope_var_phasedig.pdf",bbox_inches="tight")
clf()

#subplot(223)
d = readdlm("../phasedig/ea_mean.dat")
X = reshape(d[:,1],41,41)
Y = reshape(d[:,2],41,41)
Z = reshape(7.0*d[:,3],41,41)
tick_params(labelsize=17)    
pcolor(X,Y,Z,cmap="hot_r")
#xlim(0.1,0.9)
ylim(0.0,1.0)
xlabel(L"\lambda/(1+\lambda)",fontsize=20)
ylabel(L"\kappa",fontsize=20)
title(L"\overline{\chi^{SG}_{\mathbb{Z}_3}}",fontsize=20)
colorbar()
tight_layout()
savefig("../figs/ea_mean_phasedig.pdf",bbox_inches="tight")
clf()

#subplot(224)
d = readdlm("../phasedig/level_mean.dat")
X = reshape(d[:,1],41,41)
Y = reshape(d[:,2],41,41)
Z1 = reshape(d[:,3],41,41)
Z2 = reshape(d[:,4],41,41)
Z3 = reshape(d[:,5],41,41)
Z = 1/3.0*(Z1+Z2+Z3)
tick_params(labelsize=17)    
#pcolor(X,Y,Z,cmap="gnuplot")
pcolor(X,Y,Z,cmap="hot")
xlim(0.1,0.9)
ylim(0.0,1.0)
xlabel(L"\lambda/(1+\lambda)",fontsize=20)
ylabel(L"\kappa",fontsize=20)
title(L"\overline{r}",fontsize=20)
colorbar()

tight_layout()
savefig("../figs/level_mean_phasedig.pdf",bbox_inches="tight")
clf()

==> plots/code/old_copyfromcluster.sh <==
#!/bin/bash
mkdir -p ../cutplots/6
mkdir -p ../cutplots/7
mkdir -p ../cutplots/8
mkdir -p ../cutplots/9
mkdir -p ../cutplots/10

#Phase diagram files from micro2
#scp abhi@micro2.physics.sunysb.edu:/home2/abhi/v27_phasedig/output_7/cutplots/* ../phasedig

#Cutplots
#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_6/cutplots/* ../cutplots/6/
#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_7/cutplots/* ../cutplots/7/
#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_8/cutplots/* ../cutplots/8/
#scp abhi@micro2.physics.sunysb.edu:MBL/S3/feb2017/v27/output_9/cutplots/* ../cutplots/9/
scp abhi@micro3.physics.sunysb.edu:/home3b/abhi/v29/output_10/cutplots/* ../cutplots/10/

